A Practical Approach to Combinatorial Test Design

Typical software has a huge input space. The number of inputs may be astronomical or even infinite. Thus, the task of validating that the software is correct seems hopeless. To deal with this difficult task, Combinatorial Test Design (CTD) can be used to provide reduction of the testing space and high quality and efficient testing. The application of CTD is largely determined by the quality of the CTD model. This book covers the CTD test design methodology and CTD modeling in details. It elaborates on the process of constraints definition. It also explains how to best define your coverage requirements to direct and focus your tests. It is hard to create good CTD models without a good grasp of the implementation of CTD tooling. To that hand, the book also takes a deeper dive into covering principles and algorithms needed to build CTD tooling. Hands on exercises are used throughout the text and help create a clear understanding of the concepts covered within this book.

==> code_examples/dataframes_1.py <==
import pandas as pd

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    print df
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_2.py <==
import pandas as pd

def get_max_close(symbol):
	df = pd.read_csv("data/{}.csv".format(symbol))
    return df['Close'].max()
 
 def test_run():
 	for symbol in ['AAPL','IBM']
    	print "Max close"
        print symbol, get_max_close(symbol)
 
 if __name__ == "__main__":
 	test_run()

==> code_examples/dataframes_3.py <==
import pandas as pd
import matplotlib.pyplot as plt

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    print df['Adj Close']
    
    df['Adj Close'].plot()			# plot the dataframe
    plt.show()						# show the plot
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_4.py <==
import pandas as pd
import matplotlib.pyplot as plt

def test_run():
	df = pd.read_csv("data/AAPL.csv")
    df[['Adj Close','Close']].plot()		# plot both
    plt.show()
    
if __name__ == "__main__":
	test_run()

==> code_examples/dataframes_5.py <==
import pandas as pd

def test_run():
	start_date = '2010-01-22'
    end_date = '2010-01-26'
    dates = pd.date_range(start_date,end_date)
    df1 = pd.DataFrame(index=dates)	# build empty dataframe
    
    dfSPY = pd.read_csv("data/SPY.csv", index_col="Date",parse_dates=True,usecols=['Date','Adj Close'],na_values=['nan'])
    
    df1 = df1.join(dfSPY)
    
    print df1
    
// This is fo example 7
	df1 = df1.join(dfSPY,how='inner')
    
// fo example 8
	dfSPY = dfSPY.rename(columns={'Adj Close':'SPY'})
    df1 = df1.join(dfSPY,how='inner')
    
    symbols = ['GOOG','IBM','GLD']
    for symbol in symbols:
    	df_tmp = pd.read_csv("data/{}.csv".format(symbol), index_col="Date",parse_dates=True,usecols=['Date','Adj Close'],na_values=['nan'])
        
        # rename to prevent name clash (multiple columns with same name)
        df_tmp = df_tmp.rename(columns={'Adj Close':symbol})
        df1 = df1.join(df_tmp, how='inner')

// fo example 9
import os
import pandas as pd
import matplotlib.pyplot as plt

def plot_selected(df,columns,start_ind,end_ind):
	print df.ix[start_ind:end_ind,columns]
	plot_data(df.ix[start_ind:end_ind,columns])

def symbol_to_path(symbol,base_dir="data"):
	return os.path.join(base_dir,"{}.csv".format(str(symbol)))

def get_data(symbols,dates):
	df = pd.DataFrame(index=dates)
	print df

	if 'SPY' not in symbols:
		symbols.insert(0,'SPY')

	for symbol in symbols:
		tmp = pd.read_csv(symbol_to_path(symbol),index_col="Date",parse_dates=True,usecols=['Date','Close'],na_values=['nan'])
		tmp = tmp.rename(columns={'Close':symbol})

		df = df.join(tmp)
		if symbol == 'SPY':
			df = df.dropna(subset=['SPY'])

	return df

def plot_data(df, title="Stock prices"):
	ax = df.plot(title=title,fontsize=12)
	ax.set_xlabel("Date")
	ax.set_ylabel("Closing price")

	plt.show()

def test_run():
	dates = pd.date_range('2010-01-01','2010-12-31')

	symbols = ['IBM','GLD']

	df = get_data(symbols,dates)

	print df
	plot_selected(df,['SPY','IBM'],'2010-03-01','2010-04-01')

if __name__ == "__main__":
	test_run()
    
 // for example 10
 
 def normalize_data(df):
 	df = df/df.ix[0,:]
    return df

==> code_examples/statistics_1.py <==
import os
import pandas as pd
import matplotlib.pyplot as plt

def symbol_to_path(symbol,base_dir="data"):
	return os.path.join(base_dir,"{}.csv".format(str(symbol)))

def get_data(symbols,dates):
	df = pd.DataFrame(index=dates)
	print df

	if 'SPY' not in symbols:
		symbols.insert(0,'SPY')

	for symbol in symbols:
		tmp = pd.read_csv(symbol_to_path(symbol),index_col="Date",parse_dates=True,usecols=['Date','Close'],na_values=['nan'])
		tmp = tmp.rename(columns={'Close':symbol})

		df = df.join(tmp)
		if symbol == 'SPY':
			df = df.dropna(subset=['SPY'])

	return df

def get_bollinger_bands(rm,rstd):
	return rm + 2*rstd, rm - 2*rstd

def test_run():
	dates = pd.date_range('2010-01-01','2012-12-31')

	symbols = ['SPY']

	df = get_data(symbols,dates)
	
	ax = df['SPY'].plot(title="SPY Bollinger bands", label = "SPY")

	rm_SPY = pd.rolling_mean(df['SPY'], window=20)

	rstd_SPY = pd.rolling_std(df['SPY'],window=20)

	upper_band,lower_band = get_bollinger_bands(rm_SPY, rstd_SPY)

	rm_SPY.plot(label='Rolling mean', ax=ax)
	upper_band.plot(label='upper band', ax=ax)
	lower_band.plot(label='lower band', ax=ax)

	ax.set_xlabel("Date")
	ax.set_ylabel("Closing Price")
	ax.legend(loc='upper left')

	plt.show()

if __name__ == "__main__":
	test_run()
